COPlanner: Plan to Roll Out Conservatively but to Explore Optimistically for Model-Based RL

Dyna-style model-based reinforcement learning contains two phases: model rollouts to generate sample for policy learning and real environment exploration using current policy for dynamics model learning. However, due to the complex real-world environment, it is inevitable to learn an imperfect dynamics model with model prediction error, which can further mislead policy learning and result in sub-optimal solutions. In this paper, we propose $\texttt{COPlanner}$, a planning-driven framework for model-based methods to address the inaccurately learned dynamics model problem with conservative model rollouts and optimistic environment exploration. $\texttt{COPlanner}$ leverages an uncertainty-aware policy-guided model predictive control (UP-MPC) component to plan for multi-step uncertainty estimation. This estimated uncertainty then serves as a penalty during model rollouts and as a bonus during real environment exploration respectively, to choose actions. Consequently, $\texttt{COPlanner}$ can avoid model uncertain regions through conservative model rollouts, thereby alleviating the influence of model error. Simultaneously, it explores high-reward model uncertain regions to reduce model error actively through optimistic real environment exploration. $\texttt{COPlanner}$ is a plug-and-play framework that can be applied to any dyna-style model-based methods. Experimental results on a series of proprioceptive and visual continuous control tasks demonstrate that both sample efficiency and asymptotic performance of strong model-based methods are significantly improved combined with $\texttt{COPlanner}$.

==> exp/bar_chart.py <==
import csv
import numpy as np
import matplotlib.pyplot as plt
import tikzplotlib
import pandas as pd


plt.figure(figsize=(15, 10))
mujoco_coplanner = 0
mujoco_mbpo = 0
for env in ('hopper', 'walker', 'ant', 'humanoid'):
    returns_coplanner = np.genfromtxt(
        '/Users/wangxiyao/Downloads/exp_buffer/mpc/exp_result_mujoco/coplanner_{}.csv'.format(env), delimiter=',')
    returns_mbpo = np.genfromtxt('/Users/wangxiyao/Downloads/exp_buffer/mpc/exp_result_mujoco/mbpo_{}.csv'.format(env),
                                 delimiter=',')
    mujoco_coplanner += np.mean(returns_coplanner[:, -1])
    mujoco_mbpo += np.mean(returns_mbpo[:, -1])

mujoco_coplanner = mujoco_coplanner / 20
mujoco_mbpo = mujoco_mbpo / 20


vdmc_coplanner = 0
vdmc_mbpo = 0
for env in ('walker_stand', 'walker_walk', 'walker_run', 'reacher_easy', 'reacher_hard', 'finger_spin', 'cheetah_run', 'cartpole_swingup', 'cup_catch'):
    returns_coplanner = np.genfromtxt(
        '/Users/wangxiyao/Downloads/exp_buffer/mpc/exp_result_vectordmc/coplanner_{}.csv'.format(env), delimiter=',')
    returns_mbpo = np.genfromtxt('/Users/wangxiyao/Downloads/exp_buffer/mpc/exp_result_vectordmc/mbpo_{}.csv'.format(env),
                                 delimiter=',')
    vdmc_coplanner += np.mean(returns_coplanner[:, -1])
    vdmc_mbpo += np.mean(returns_mbpo[:, -1])

vdmc_coplanner = vdmc_coplanner / 9
vdmc_mbpo = vdmc_mbpo / 9

pdmc_coplanner = 0
pdmc_dreamer = 0
for env in ('walker_stand', 'walker_walk', 'walker_run', 'hopper_hop', 'hopper_stand', 'quadruped_walk', 'quadruped_run'):
    returns_coplanner = np.genfromtxt(
        '/Users/wangxiyao/Downloads/exp_buffer/mpc/exp_result_pixeldmc/coplanner_{}.csv'.format(env), delimiter=',')
    returns_dreamer = np.genfromtxt('/Users/wangxiyao/Downloads/exp_buffer/mpc/exp_result_pixeldmc/dreamer_{}.csv'.format(env),
                                 delimiter=',')
    pdmc_coplanner += np.mean(returns_coplanner[:, -1])
    pdmc_dreamer += np.mean(returns_dreamer[:, -1])

pdmc_coplanner = pdmc_coplanner / 7
pdmc_dreamer = pdmc_dreamer / 7

categories = ['COPlanner-MBPO', 'MBPO']
categories2 = ['COPlanner-DreamerV2', 'DreamerV2']
color = ['#D75615', '#78AB31', '#D75615']
values1 = [mujoco_coplanner, mujoco_mbpo]
values2 = [vdmc_coplanner, vdmc_mbpo]
values3 = [pdmc_coplanner, pdmc_dreamer]


bar_height = 0.2
spacing = 0.1

# 为每个数据集分别设置y坐标
y1 = [0.1, 0.3]
y2 = [0.6, 0.8]
y3 = [1.1, 1.3]

bar_plot1 = plt.barh(y1, values1, height=bar_height, color=color, label='MuJoCo')
bar_plot2 = plt.barh(y2, values2, height=bar_height, color=color, label='Vector DMC')
bar_plot3 = plt.barh(y3, values3, height=bar_height, color=color, label='Pixel DMC')
for i, rect in enumerate(bar_plot1):
    plt.text(rect.get_width() / 2, rect.get_y() + rect.get_height() / 2,
             categories[i], ha='center', va='center', color='black', fontsize=50)

for i, rect in enumerate(bar_plot2):
    plt.text(rect.get_width() / 2, rect.get_y() + rect.get_height() / 2,
             categories[i], ha='center', va='center', color='black', fontsize=50)

for i, rect in enumerate(bar_plot3):
    plt.text(rect.get_width() / 2, rect.get_y() + rect.get_height() / 2,
             categories2[i], ha='center', va='center', color='black', fontsize=50)
# label_x = -100  # 标签的X轴位置
# label_y = 0.5  # 标签的Y轴位置
# # plt.text(label_x, label_y, 'MuJoCo 4 tasks', fontsize=10, color='black')
plt.subplots_adjust(top=0.99, left=0.23, right=0.99, bottom=0.14, wspace=0.2, hspace=0.15)
plt.tick_params(axis='both', labelsize=40)
plt.yticks([0.2, 0.7, 1.2], ['MuJoCo\n4 tasks', 'Vector DMC\n9 tasks', 'Pixel DMC\n7 tasks'])
plt.xlabel('Normalized Returns', fontsize=50)
# plt.show()
plt.savefig('exp_total.png')

==> exp/barchat_ablation_cheetah.py <==
import csv
import numpy as np
import matplotlib.pyplot as plt
import tikzplotlib
import pandas as pd

def bootstrapping(data, num_per_group, num_of_group):
    new_data = np.array([np.mean(np.random.choice(data, num_per_group, replace=True)) for _ in range(num_of_group)])
    return new_data

def generate_confidence_interval(ys, number_per_g = 30, number_of_g = 1000, low_percentile = 1, high_percentile = 99):
    means = []
    mins =[]
    maxs = []
    for i,y in enumerate(ys.T):
        y = bootstrapping(y, number_per_g, number_of_g)
        means.append(np.mean(y))
        mins.append(np.percentile(y, low_percentile))
        maxs.append(np.percentile(y, high_percentile))
    return np.array(means), np.array(mins), np.array(maxs)

def plot_ci(x, y, num_runs, num_dots, mylegend, ls='-', lw=15, transparency=0.2, color='red'):
    assert(x.ndim==1)
    assert(x.size==num_dots)
    assert(y.ndim==2)
    print(y.shape)
    assert(y.shape==(num_runs,num_dots))
    y_mean, y_min, y_max = generate_confidence_interval(y)
    plt.plot(x, y_mean, label=mylegend, linestyle=ls, linewidth=lw, c=color)
    plt.fill_between(x, y_min, y_max, alpha=transparency, color=color)
    return

seed = 4
fig = plt.figure(figsize=(62, 13))
fig.subplots_adjust(hspace=0.1, wspace=0.1)

for j in range(1, 5):
    ax = fig.add_subplot(1, 4, j)
    if j==1:
        seed = 4
        env = 'hopper_hop'

        returns_explore4 = 670.3
        returns_explore2 = 701.5
        returns_explore1 = 713.2
        returns_explore05 = 724.3
        returns_explore01 = 650.1

        color = [(170 / 255, 207 / 255, 229 / 255), (104 / 255, 172 / 255, 213 / 255), (56 / 255, 136 / 255, 192 / 255),
                 (16 / 255, 92 / 255, 164 / 255), (8 / 255, 51 / 255, 110 / 255)]

        y1 = [0.1, 0.2, 0.3, 0.4, 0.5]
        values1 = [returns_explore01, returns_explore05, returns_explore1, returns_explore2, returns_explore4]

        plt.plot(y1, values1, marker='s', markersize=20, color=(183 / 255, 34 / 255, 48 / 255), linewidth=10)
        bar_height = 0.07

        spacing = 0.05
        bar_plot1 = plt.bar(y1, values1, width=bar_height, color=color)
        plt.subplots_adjust(top=0.98, left=0.15, right=0.99, bottom=0.12, wspace=0.2, hspace=0.15)
        plt.tick_params(axis='both', labelsize=40)
        plt.xticks([0.1, 0.2, 0.3, 0.4, 0.5], ['0.1', '0.5', '1', '2', '4'])
        plt.xlabel('Optimistic rate', fontsize=50)
        plt.ylabel('Performance', fontsize=50)
        plt.ylim((600, 750))
    if j==2:
        seed = 4
        env = 'walker_run'

        returns_explore4 = 676.3
        returns_explore2 = 722.7
        returns_explore1 = 724.3
        returns_explore05 = 713.0
        returns_explore01 = 689.2

        color = [(170 / 255, 207 / 255, 229 / 255), (104 / 255, 172 / 255, 213 / 255), (56 / 255, 136 / 255, 192 / 255),
                 (16 / 255, 92 / 255, 164 / 255), (8 / 255, 51 / 255, 110 / 255)]

        y1 = [0.1, 0.2, 0.3, 0.4, 0.5]
        values1 = [returns_explore01, returns_explore05, returns_explore1, returns_explore2, returns_explore4]

        plt.plot(y1, values1, marker='s', markersize=20, color=(183 / 255, 34 / 255, 48 / 255), linewidth=10)
        bar_height = 0.07

        spacing = 0.05
        bar_plot1 = plt.bar(y1, values1, width=bar_height, color=color)
        plt.subplots_adjust(top=0.98, left=0.15, right=0.99, bottom=0.12, wspace=0.2, hspace=0.15)
        plt.tick_params(axis='both', labelsize=40)
        plt.xticks([0.1, 0.2, 0.3, 0.4, 0.5], ['0.1', '0.5', '1', '2', '4'])
        plt.xlabel('Conservative rate', fontsize=50)
        plt.ylabel('Performance', fontsize=50)
        plt.ylim((600, 750))
    if j==3:
        seed = 4
        env = 'walker_run'
        plot_num = 20

        returns_explore4 = 735.1
        returns_explore2 = 729.3
        returns_explore1 = 724.3
        returns_explore01 = 674.7
        returns_explore05 = 623.4
        color = [(251 / 255, 227 / 255, 213 / 255), (246 / 255, 178 / 255, 147 / 255), (220 / 255, 109 / 255, 87 / 255),
                 (183 / 255, 34 / 255, 48 / 255), (109 / 255, 1 / 255, 31 / 255)]

        y1 = [0.1, 0.2, 0.3, 0.4, 0.5]
        values1 = [returns_explore05, returns_explore01, returns_explore1, returns_explore2, returns_explore4]

        plt.plot(y1, values1, marker='s', markersize=20, color=(49 / 255, 124 / 255, 183 / 255), linewidth=10)
        bar_height = 0.07

        spacing = 0.05
        bar_plot1 = plt.bar(y1, values1, width=bar_height, color=color)
        plt.subplots_adjust(top=0.98, left=0.15, right=0.99, bottom=0.12, wspace=0.2, hspace=0.15)
        plt.tick_params(axis='both', labelsize=40)
        plt.xticks([0.1, 0.2, 0.3, 0.4, 0.5], ['2', '3', '5', '7', '10'])
        plt.xlabel('Action candidate number', fontsize=50)
        plt.ylabel('Performance', fontsize=50)
        plt.ylim((600, 750))
    if j==4:
        seed = 4
        env = 'walker_run'

        returns_h1 = 670.2
        returns_h3 = 694.6
        returns_h5 = 724.3
        returns_h7 = 705.5
        returns_h9 = 641.1

        color = [(251 / 255, 227 / 255, 213 / 255), (246 / 255, 178 / 255, 147 / 255), (220 / 255, 109 / 255, 87 / 255),
                 (183 / 255, 34 / 255, 48 / 255), (109 / 255, 1 / 255, 31 / 255)]

        y1 = [0.1, 0.2, 0.3, 0.4, 0.5]
        values1 = [returns_h1, returns_h3, returns_h5, returns_h7, returns_h9]

        plt.plot(y1, values1, marker='s', markersize=20, color=(49 / 255, 124 / 255, 183 / 255), linewidth=10)
        bar_height = 0.07

        spacing = 0.05
        bar_plot1 = plt.bar(y1, values1, width=bar_height, color=color)
        plt.subplots_adjust(top=0.98, left=0.15, right=0.99, bottom=0.12, wspace=0.2, hspace=0.15)
        plt.tick_params(axis='both', labelsize=40)
        plt.xticks([0.1, 0.2, 0.3, 0.4, 0.5], ['1', '3', '5', '7', '9'])
        plt.xlabel('Planning horizon', fontsize=50)
        plt.ylabel('Performance', fontsize=50)
        plt.ylim((600, 750))

fig.subplots_adjust(top=0.96, left=0.03, right=0.99, bottom=0.11, wspace=0.2, hspace=0.15)
# fig.show()
plt.savefig('exp_bar_ablation_cheetah.png')
